Perfect matching complexes of antiprism graphs and independence complexes of $GP(n,2)$

We show that the perfect matching complex of the antiprism graph, the square of the $2m$-cycle, is homotopy equivalent to the suspension of the independence complex of the cube of the same cycle, wedged with four $(m/2-1)$-spheres when $m$ is even. With Adamaszek's recursion and the initial values we compute, all these complexes are explicit wedges of spheres. We also show that the independence complex of the generalized Petersen graph $GP(n,2)$ is a sphere or a wedge of four spheres, and that it is periodic in $n$ with period $5$ up to a threefold suspension.

==> anc/morse_tools.sage <==
# Element matchings on simplicial complexes (empty face included).  Usage:
#   load("morse_tools.sage")
#
### Define a simplicial complex
#   K = graphs.CirculantGraph(15, [1,2,3]).complement().clique_complex()
#
### Calculate the critical faces after element matchings in the given order
#   C = critical(faces(K), range(15)); count(C), betti(K)
#
### Find an order with the fewest critical faces from trying up to 10000 times randomly.
#   best_order(K)
#
### All computations in Sect. 3 of the paper (6 <= n <= 18)
#   paper()

def faces(K):                       # the set of faces of K (including the empty face) as frozensets
    return {frozenset(sigma) for sigma in K.face_iterator()}

# F = faces(K), the set of all faces; not modified
# order = vertex processing order, e.g. [0, 4, 2, 3, 1, 5]
def critical(F, order):
    S = F.copy()                     # S = unmatched faces
    for v in order:                  # step of v: pair sigma with sigma+{v} if both unmatched
        step = [(sigma, sigma | {v}) for sigma in S if v not in sigma and sigma | {v} in S]
        S -= {sigma for pair in step for sigma in pair}  # remove matched pairs from S
    return S                         # S_m = critical faces

def betti(K):                        # reduced Betti numbers over QQ, in dimensions 0, 1, 2, ...
    return [H.dimension() for H in K.homology(base_ring=QQ).values()]

def best_order(K, tries=10000):      # random order with the fewest critical faces
    b = sum(betti(K))                # Morse lower bound on the number of critical faces
    V = list(K.vertices())
    F = faces(K)
    best = (Infinity, None)
    for _ in range(tries):
        W = sample(V, len(V))        # shuffled vertex order
        c = len(critical(F, W))      # number of critical faces for this order
        if c < best[0]:              # better than the best so far
            best = (c, W)
        if best[0] == b:             # Morse lower bound reached, so no order does better
            break
    return best                      # (number of critical faces, order)

def count(C):                        # number of critical faces in dimensions 0, 1, 2, ...
    return [sum(len(sigma) == d + 1 for sigma in C) for d in range(max(map(len, C), default=0))]

def paper():                         # the computations in Sect. 3, for 6 <= n <= 18
    for n in range(6, 19):
        K = graphs.CirculantGraph(n, [1,2,3]).complement().clique_complex()   # Ind(C_n^3)
        print(n, "Betti:", betti(K), "critical for 0,...,n-1:", count(critical(faces(K), range(n))))
    for n in (14, 15):
        K = graphs.CirculantGraph(n, [1,2,3]).complement().clique_complex()   # Ind(C_n^3)
        c, W = best_order(K)
        print(n, "random search found", W, "critical:", count(critical(faces(K), W)))


==> anc/pm_hom.sage <==
# Exact integral homology of the perfect matching complex M_p(GP(n,2)).
#
# Usage:
#
#   sage: load("pm_hom.sage")
#   sage: pm_homology(5)      # Petersen graph:  {0: 0, 1: Z^10}
#   sage: pm_homology(10)     # dodecahedron:    {0: 0, 1: 0, 2: C2, 3: Z^20}
#
# The complex is first reduced by greedy elementary collapses, which preserve the homotopy
# type, and then Sage computes its reduced homology over ZZ.

from itertools import combinations


# The vertices of GP(n,k): the outer vertices u0, ..., u{n-1} and the inner vertices
# v0, ..., v{n-1}.
def gp_vertices(n):
    return [f"u{i}" for i in range(n)] + [f"v{i}" for i in range(n)]


# The edges u_i u_{i+1}, u_i v_i and v_i v_{i+k} of GP(n,k), as pairs of vertex names.
# For 1 <= k < n/2 each edge is listed exactly once.
def gp_edges(n, k=2):
    assert 1 <= k and 2 * k < n, "GP(n,k) needs 1 <= k < n/2"
    E = []
    for i in range(n):
        E.append((f"u{i}", f"u{(i + 1) % n}"))
        E.append((f"u{i}", f"v{i}"))
        E.append((f"v{i}", f"v{(i + k) % n}"))
    return E


# The set of endpoints of the edges in 'edges' (a list or a set of edges).
def endpoints(edges):
    S = set()
    for e in edges:
        S.add(e[0])
        S.add(e[1])
    return S


# All perfect matchings of the graph with vertex list V and edge list E.
def perfect_matchings(V, E):
    out = []

    # Recursive function to find the perfect matchings containing the edges in 'matching',
    # a frozenset of edges.
    def rec(matching):
        vertices = endpoints(matching)  # vertices covered by matching
        if len(vertices) == len(V):
            out.append(matching)
            return
        v = next(x for x in V if x not in vertices)  # first uncovered vertex
        for e in E:
            if (v == e[0] and e[1] not in vertices) or (v == e[1] and e[0] not in vertices):
                rec(matching | {e})

    rec(frozenset())
    return out


# Greedy elementary collapses (free face + its unique coface), which preserve the homotopy
# type. Candidate free faces are kept in a LIFO queue (last in, first out), so the faces
# freed by a collapse are tried next. Faces are frozensets of edges. Returns the maximal
# faces of the collapsed complex.
def collapse(facets):
    faces = set()
    for F in facets:
        for k in range(1, len(F) + 1):
            for c in combinations(F, k):  # Add all faces with k elements in F
                faces.add(frozenset(c))

    # cof = dictionary {face s: {cofaces of s}}, where a coface of s is a face with one more
    # element containing s.
    cof = {s: set() for s in faces}
    for s in faces:
        if len(s) > 1:
            for x in s:
                cof[s - {x}].add(s)

    # If s is a free face, that is, a face with a unique coface t and t is maximal, return t.
    # Otherwise return None.
    def free_coface(s):
        if s not in faces or len(cof[s]) != 1:
            return None
        (t,) = cof[s]  # t = the first (and only) element of cof[s] = the unique coface of s
        if len(cof[t]) > 0:
            return None  # t is not maximal
        return t

    # Remove the face x from the complex, x from the cofaces of its faces, and the entry of x
    # from the cof dictionary.
    def remove(x):
        faces.discard(x)
        for y in x:
            b = x - {y}
            if b in faces:
                cof[b].discard(x)
        del cof[x]

    queue = [s for s in faces if len(cof[s]) == 1]  # candidates for free faces
    while queue:
        s = queue.pop()
        t = free_coface(s)  # check the candidate s: its unique coface if s is free, else None
        if t is None:
            continue
        remove(t)  # the elementary collapse removing s and t
        remove(s)
        for x in (t, s):  # the faces of t and s with one element less may have become free
            for y in x:
                queue.append(x - {y})  # add them all as candidates, checked when popped
    return [list(s) for s in faces if len(cof[s]) == 0]  # the maximal faces


# The reduced integral homology of the perfect matching complex of GP(n,2), whose facets
# are the perfect matchings, computed after reducing the complex by greedy collapses.
def pm_homology(n):
    facets = perfect_matchings(gp_vertices(n), gp_edges(n))
    return SimplicialComplex(collapse(facets)).homology(base_ring=ZZ)

